A simple procedure for generating a Kappa distribution in PIC simulation

For kinetic modeling of plasma processes in space, a rejection-sampling procedure for generating a Kappa distribution in particle-in-cell (PIC) simulation is proposed. A Pareto distribution is employed as an envelope distribution. The procedure only requires uniform variates, and its acceptance efficiency is $\approx 0.73$--$0.8$.

==> anc/SimpleKappa.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "31842121-3105-4920-90c7-5e9315ade08b",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.special import gamma"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0774bb98-652a-4068-bfff-4113ce36bec1",
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams['font.family'] = 'Serif'\n",
    "# plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams[\"font.size\"] = 20\n",
    "plt.rcParams['lines.linewidth'] = 2\n",
    "plt.rcParams['lines.markersize'] = 7\n",
    "plt.rcParams['figure.figsize'] = (6.4,4.8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "98d8a728-bc80-4f23-ae56-541cdca9d885",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.0 1.1823396896987767e-08\n"
     ]
    }
   ],
   "source": [
    "import scipy as sp\n",
    "from scipy.special import gamma, beta\n",
    "\n",
    "# Kappa distribution\n",
    "def kappa(v,k,theta):\n",
    "    f1 = gamma(k+1) / gamma(k-0.5)\n",
    "    f2 = k * theta**2\n",
    "    f = f1 / ( (np.pi*f2)**(1.5) ) * ( 1.0 + v**2 / f2 )**( - (k+1) )\n",
    "    return f\n",
    "def kappa_omni(v,k,th):\n",
    "    return 4*np.pi*v**2 * kappa(v,k,th)\n",
    "\n",
    "def my_kappa2(x,k):\n",
    "    return x**0.5 * ( 1 + x )**( -(k+1) ) / beta(1.5,k-0.5)\n",
    "\n",
    "k  = 3\n",
    "th = 1\n",
    "val, err = sp.integrate.quad(kappa_omni, 0, np.inf, args=(k,th))\n",
    "print( val, err )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "a55a228d-b8ae-42a7-bdb7-dbf5eac7a642",
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.special import beta\n",
    "\n",
    "# Proposed method: n = a*k+b\n",
    "def gen_kappa45(k,a,b,mysize):\n",
    "    vv = np.ndarray( [mysize] )\n",
    "    n  = a*k+b\n",
    "    D  = (2*k-2*n-1)**(k-n-1/2) * (2*k-2*n)**(n-k)\n",
    "    s1 = -1/n\n",
    "    s2 = (k-n)/n\n",
    "    n = 0\n",
    "    for i in range(mysize):\n",
    "        while True:\n",
    "            n += 1\n",
    "            u1, u2 = np.random.rand(2)\n",
    "            x = ((1-u1)**s1 - 1)**0.5\n",
    "            if( D * u2 < x * (1-u1)**s2 ):\n",
    "                vv[i] = x\n",
    "                break\n",
    "    return np.sqrt(k) * vv, n\n",
    "\n",
    "# Proposed method: n = k/2\n",
    "def gen_kappa43(k,mysize):\n",
    "    vv = np.ndarray( [mysize] )\n",
    "    D  = ((k-1)**(k-1) * (k)**(-k))**0.5\n",
    "    s1 = -2/k\n",
    "    n = 0\n",
    "    for i in range(mysize):\n",
    "        while True:\n",
    "            n += 1\n",
    "            u1, u2 = np.random.rand(2)\n",
    "            x = ((1-u1)**s1 - 1)**0.5\n",
    "            if( D * u2 < x * (1-u1) ):\n",
    "                vv[i] = x\n",
    "                break\n",
    "    return np.sqrt(k) * vv, n\n",
    "\n",
    "def pareto_eff(k,n):\n",
    "    return np.where( n < k-0.5, n * beta(1.5,k-0.5) * (2*k-2*n-1)**(n-k+0.5) * (2*(k-n))**(k-n), 0.0 )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "75b7c2f3-46cb-4939-a881-901cf02afc85",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/sx/1bwqwd615g3c20vx0df67kjr0000gn/T/ipykernel_37604/526990930.py:38: RuntimeWarning: invalid value encountered in power\n",
      "  return np.where( n < k-0.5, n * beta(1.5,k-0.5) * (2*k-2*n-1)**(n-k+0.5) * (2*(k-n))**(k-n), 0.0 )\n",
      "/var/folders/sx/1bwqwd615g3c20vx0df67kjr0000gn/T/ipykernel_37604/3951435749.py:80: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1140x480 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "np.random.seed(1227)\n",
    "mysize=1000000\n",
    "\n",
    "k  = 2.0\n",
    "theta = 1.0\n",
    "\n",
    "if( True ):\n",
    "    myv, n = gen_kappa43(k,mysize)\n",
    "\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(11.4, 4.8), gridspec_kw={\"width_ratios\": [4, 3]} )\n",
    "xx = np.arange(0,100.0,0.1)\n",
    "\n",
    "ax1.plot( xx, 4*np.pi*xx**2 * kappa(xx,k,1), 'k-', lw=3, label=r\"Kappa $\\kappa=%3.1f$\" % k )\n",
    "ax1.hist( myv,500,color='blue',range=[0,100],density=True,log=True,alpha=0.5)\n",
    "ax1.set_xscale('log')\n",
    "ax1.set_yscale('log')\n",
    "ax1.set_xlim(0.1,20)\n",
    "ax1.set_xlim(0.1,100)\n",
    "ax1.set_ylim(1E-5,10)\n",
    "\n",
    "x = np.logspace(0.5,1.0,3)\n",
    "ax1.plot( 3*x, 4*x**(-2*k),'k--')\n",
    "ax1.text(15, 0.03, r\"$\\propto v^{-2\\kappa}$\",color='k',fontsize=21)\n",
    "ax1.legend( loc='upper right', fontsize=15, framealpha=1.0 )\n",
    "ax1.set_xlabel(r\"$|v|/\\theta$\")\n",
    "ax1.set_ylabel(r\"$4\\pi v^2 \\times PSD$\")\n",
    "ax1.set_title('(a) Velocity distribution', fontsize=18)\n",
    "\n",
    "kk = np.linspace(0, 20, num=501)\n",
    "nn = np.linspace(0, 20, num=501)\n",
    "kk[0] += 0.00001\n",
    "nn[0] += 0.00001\n",
    "\n",
    "opt_map = np.zeros((len(kk),len(nn)))\n",
    "opt_line = np.zeros_like(kk)\n",
    "\n",
    "i=0\n",
    "for n in range(len(nn)):\n",
    "    opt_map[:,n] = pareto_eff(kk,nn[n])\n",
    "for k in range(len(kk)):\n",
    "    opt_line[k] = nn[ opt_map[k,:].argmax() ]\n",
    "opt_line = np.where( opt_line > 0.1, opt_line, np.nan )\n",
    "opt_map = np.where( opt_map > 0.0, opt_map, np.nan )\n",
    "\n",
    "# Kappa distribution (N=1, theta=1)\n",
    "extent=[0,20,0,20]\n",
    "myimg = ax2.imshow(opt_map.T,origin='lower',vmin=0,vmax=1,cmap='jet',extent=extent,aspect=1,alpha=0.5)\n",
    "plt.colorbar( myimg, fraction=0.03, pad=0.05, aspect=30 )\n",
    "mycnt = ax2.contour(opt_map.T, extent=extent, levels=np.arange(0.0,1.0,0.1), linewidths=1.0, colors='k',linestyles=':')\n",
    "\n",
    "ax2.plot( kk, opt_line, 'r-', lw=.5 )\n",
    "ax2.plot( kk, 2/3*kk-1/5, 'r--', lw=2 )\n",
    "ax2.plot( kk, 1/2*kk    , 'b--', lw=2 )\n",
    "ax2.grid( linestyle='--', color='gray', lw=1, alpha=0.5)\n",
    "\n",
    "ax2.set_xlim(0,20)\n",
    "ax2.set_ylim(0,20)\n",
    "ax2.set_xticks(np.arange(0, 20.1, 5))\n",
    "ax2.set_yticks(np.arange(0, 20.1, 5))\n",
    "ax2.set_xlabel(r\"$\\kappa$\")\n",
    "ax2.set_ylabel(r\"$n$\")\n",
    "ax2.set_title(r\"(b) Efficiency in $(\\kappa,n)$\", fontsize=18)\n",
    "\n",
    "inlet = plt.axes([ 0.58, 0.6, 0.25, 0.25 ])\n",
    "inlet.imshow( opt_map.T,origin='lower',vmin=0,vmax=1,cmap='jet',extent=extent,aspect=1,alpha=0.5)\n",
    "inlet.plot( [1.5, 1.5], [-1, 1e3], 'k:', lw=1 )\n",
    "inlet.set_xticks(np.arange(0, 3.1, 1))\n",
    "inlet.set_yticks(np.arange(0, 3.1, 1))\n",
    "inlet.grid(linestyle='--', color='gray', lw=1, alpha=.5)\n",
    "inlet.plot( kk, opt_line, 'r-', lw=.5 )\n",
    "inlet.plot( kk, 2/3*kk-0.2, 'r--', lw=2 )\n",
    "inlet.plot( kk, 1/2*kk    , 'b--', lw=2 )\n",
    "inlet.set_xlim(0,2.5)\n",
    "inlet.set_ylim(-0.5,2)\n",
    "inlet.set_aspect('equal')\n",
    "for item in ( inlet.get_xticklabels() + inlet.get_yticklabels()):\n",
    "    item.set_fontsize(10)\n",
    "inlet.text( 1.35, -0.75, '3/2', fontsize=7 )\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('fig_KappaPanels3.pdf')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.14.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

